Separability of the motion of spinning test particles in curved space-time

Solving for the motion of spinning test particles in curved spacetimes is important for modeling gravitational-wave inspirals of spinning compact binaries. We build a Hamiltonian formalism in worldline-adapted tetrads for the spinning test particle and formulate a corresponding Hamilton-Jacobi equation valid to linear order in spin. We prove that when the geodesic motion in a spacetime and the parallel transport along said geodesics are both separable, then so is the corresponding Hamilton-Jacobi equation. We illustrate this in black hole, plane wave, and cosmological spacetimes.

==> anc/SpinSepExamples.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[     89662,       2582]
NotebookOptionsPosition[     82293,       2454]
NotebookOutlinePosition[     82723,       2470]
CellTagsIndexPosition[     82680,       2467]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Separability of spinning test-particle motion - example spacetimes\
\>", "Title",
 CellChangeTimes->{{3.9911162756905155`*^9, 
  3.9911162772183113`*^9}},ExpressionUUID->"7f645c76-cf4f-2940-a9de-\
6236f36c2bdc"],

Cell[TextData[{
 "This notebook reproduces the example-spacetime computations of \
\[OpenCurlyDoubleQuote]",
 StyleBox["Separability of the motion of spinning test particles in curved \
space-time",
  FontSlant->"Italic"],
 "\[CloseCurlyDoubleQuote] (Witzany and Skoup\[YAcute] 2026, ArXiv 2606.XXXX, \
Submitted to PRL)."
}], "Text",
 CellChangeTimes->{{3.990785173705591*^9, 
  3.9907852444178524`*^9}},ExpressionUUID->"e8e94f39-4b08-294d-b3a8-\
18dd870236e0"],

Cell[TextData[{
 "For each spacetime we (i) build a worldline-adapted orthonormal tetrad with \
timelike leg ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["e", "0"], TraditionalForm]],ExpressionUUID->
  "26f12c96-c318-2544-959d-906eea1f071d"],
 " \[Proportional] u; (ii) show that parallel transport of the frame along \
geodesics is torus-reducible \[LongDash] only a single rotation rate ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Omega]", "12"], TraditionalForm]],ExpressionUUID->
  "6f71eb61-ce09-8b42-ab23-5093eb630501"],
 " of the transverse plane (",
 Cell[BoxData[
  FormBox[
   SubscriptBox["e", "1"], TraditionalForm]],ExpressionUUID->
  "221984d8-5ddf-d04e-ab2e-6127aae7f000"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["e", "2"], TraditionalForm]],ExpressionUUID->
  "69f00c59-29b4-2343-a17a-23bc94b40c7c"],
 ") survives, while ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["e", "0"], TraditionalForm]],ExpressionUUID->
  "52f8dddc-81b4-634d-8ec7-3be2e38c5c52"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["e", "3"], TraditionalForm]],ExpressionUUID->
  "0f7df7bd-5e13-054e-b715-e095b68e8eb2"],
 " are parallel-transported; and (iii) exhibit the separation of the \
precession angle ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Psi]", "=", "\[Integral]", 
    SubscriptBox["\[Omega]", "12"], 
    RowBox[{"\[DifferentialD]", "\[Tau]"}]}], TraditionalForm]],
  ExpressionUUID->"01fab110-0f21-db4d-91d2-7d8c50b629a8"],
 "."
}], "Text",ExpressionUUID->"a6ccd131-928d-244f-bd2d-b871856de21a"],

Cell[TextData[{
 "Conventions: signature (\[Minus],+,+,+), G = c = 1, proper-time \
normalization u\[CenterDot]u = \[Minus]1. The transport (precession) matrix \
is ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Omega]", "ij"], "=", 
    SubscriptBox["e", "i"], "\[CenterDot]", 
    FractionBox[
     RowBox[{"D", "(", 
      SubscriptBox["e", "j"], ")"}], 
     RowBox[{"\[DifferentialD]", "\[Tau]"}]]}], TraditionalForm]],
  ExpressionUUID->"9365bb0f-f3e9-014c-825c-04d1d896308f"],
 "; it is antisymmetric, and a leg whose covariant derivative along the \
worldline vanishes is parallel-transported, so its row and column in \[Omega] \
vanish."
}], "Text",ExpressionUUID->"e538c4d0-ebab-a64d-8721-e43d134d03c4"],

Cell[CellGroupData[{

Cell["1. Common tools", "Section",ExpressionUUID->"bce00ff4-5d0e-4a49-8447-179d676e1e9b"],

Cell["\<\
Two helpers are used throughout: the Christoffel symbols of a metric, and the \
covariant derivative of a rank-2 covariant tensor (built by hand so we \
control simplification).\
\>", "Text",ExpressionUUID->"61b83d38-24ad-7f4f-9df5-9c23945cf10f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Christoffel", " ", "symbols", "  ", 
    RowBox[{"\[CapitalGamma]", "^", "s_"}], 
    RowBox[{"{", "mn", "}"}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"christoffel", "[", 
     RowBox[{"g_", ",", "x_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"gi", "=", 
         RowBox[{"Inverse", "[", "g", "]"}]}], ",", "dg", ",", 
        RowBox[{"dim", "=", 
         RowBox[{"Length", "[", "x", "]"}]}]}], "}"}], ",", 
      "\[IndentingNewLine]", "   ", 
      RowBox[{
       RowBox[{"dg", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"g", "[", 
             RowBox[{"[", 
              RowBox[{"m", ",", "nu"}], "]"}], "]"}], ",", 
            RowBox[{"x", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "dim"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"m", ",", "dim"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"nu", ",", "dim"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", "   ", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "/", "2"}], ")"}], " ", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"gi", "[", 
              RowBox[{"[", 
               RowBox[{"s", ",", "l"}], "]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"dg", "[", 
                RowBox[{"[", 
                 RowBox[{"m", ",", "l", ",", "nu"}], "]"}], "]"}], "+", 
               RowBox[{"dg", "[", 
                RowBox[{"[", 
                 RowBox[{"nu", ",", "l", ",", "m"}], "]"}], "]"}], "-", 
               RowBox[{"dg", "[", 
                RowBox[{"[", 
                 RowBox[{"l", ",", "m", ",", "nu"}], "]"}], "]"}]}], ")"}]}], 
            ",", 
            RowBox[{"{", 
             RowBox[{"l", ",", "dim"}], "}"}]}], "]"}]}], ",", 
         "\[IndentingNewLine]", "     ", 
         RowBox[{"{", 
          RowBox[{"s", ",", "dim"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"m", ",", "dim"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"nu", ",", "dim"}], "}"}]}], "]"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"covariant", " ", "derivative", "  ", 
     RowBox[{"(", 
      RowBox[{"nabla_k", " ", "T_", 
       RowBox[{"{", "ij", "}"}]}], ")"}], "  ", "of", " ", "a", " ", "rank"}],
     "-", 
    RowBox[{"2", " ", "covariant", " ", "tensor"}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"nablaCov2", "[", 
    RowBox[{"T_", ",", "\[CapitalGamma]_", ",", "x_"}], "]"}], ":=", 
   RowBox[{"Table", "[", "\[IndentingNewLine]", "   ", 
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "j"}], "]"}], "]"}], ",", 
        RowBox[{"x", "[", 
         RowBox[{"[", "k", "]"}], "]"}]}], "]"}], "-", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"\[CapitalGamma]", "[", 
           RowBox[{"[", 
            RowBox[{"s", ",", "k", ",", "i"}], "]"}], "]"}], " ", 
          RowBox[{"T", "[", 
           RowBox[{"[", 
            RowBox[{"s", ",", "j"}], "]"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"\[CapitalGamma]", "[", 
           RowBox[{"[", 
            RowBox[{"s", ",", "k", ",", "j"}], "]"}], "]"}], " ", 
          RowBox[{"T", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "s"}], "]"}], "]"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"s", ",", 
          RowBox[{"Length", "[", "x", "]"}]}], "}"}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", "   ", 
     RowBox[{"{", 
      RowBox[{"k", ",", 
       RowBox[{"Length", "[", "x", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"Length", "[", "x", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", 
       RowBox[{"Length", "[", "x", "]"}]}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.991115968888603*^9, 3.991115972091913*^9}, {
  3.991116027707409*^9, 3.9911160344689445`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"fe58e941-0dbb-0e48-b1da-90b4b960bbcb"]
}, Closed]],

Cell[CellGroupData[{

Cell["2. Kerr\[Dash]NUT\[Dash](A)dS black holes (Carter family)", "Section",ExpressionUUID->"0fa9afde-ea03-ed4c-9bc4-9e63560d007d"],

Cell[TextData[{
 "We keep the structure functions \[CapitalDelta]r(r) and \[CapitalDelta]p(p) \
arbitrary (off-shell), so every result holds for the whole Carter class; the \
spin a and NUT charge n are general. We work in Carter's canonical (Pleba\
\:0144ski) chart (\[Tau], r, p, \[Sigma]), related to the \
Boyer\[Dash]Lindquist coordinates of the main text by p = n + a cos \[Theta], \
\[Tau] = t \[Minus] ((a+n)\.b2/a) \[CurlyPhi], \[Sigma] = \
\[Minus]\[CurlyPhi]/a. In this chart \[Rho]\.b2 = r\.b2 + p\.b2 is polynomial \
and ",
 Cell[BoxData[
  FormBox[
   SqrtBox[
    RowBox[{"\[Minus]", "g"}]], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "e71af731-fac8-9f4b-b281-2c765688f76a"],
 " = \[Rho]\.b2 is rational, so every tensor is rational and the precession \
rate reduces elementarily. The Carter constant enters as \[Kappa] \
\[Congruent] ",
 Cell[BoxData[
  FormBox[
   SqrtBox["K"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "9da0dea8-7180-3e41-9190-7064689c6045"],
 " (i.e. K = \[Kappa]\.b2); energy and azimuthal angular momentum are \
\[ScriptCapitalE] \[Congruent] \[Minus]u",
 StyleBox["t, L \[Congruent] u",
  FontSlant->Italic],
 "\[CurlyPhi]. "
}], "Text",
 CellChangeTimes->{{3.9911168992082157`*^9, 
  3.9911169116088963`*^9}},ExpressionUUID->"67f0015c-627c-c24d-ba2f-\
52f0d5506412"],

Cell[CellGroupData[{

Cell["2.1 Canonical (Pleba\:0144ski) chart and metric", "Subsection",ExpressionUUID->"520d261f-3b8f-6c4b-9bdb-6156076cf79b"],

Cell[TextData[{
 "The canonical metric ds\.b2 = \[Minus](\[CapitalDelta]r/\[Rho]\.b2)(d\[Tau] \
\[Minus] p\.b2 d\[Sigma])\.b2 + (\[CapitalDelta]p/\[Rho]\.b2)(d\[Tau] + r\.b2 \
d\[Sigma])\.b2 + (\[Rho]\.b2/\[CapitalDelta]r) dr\.b2 + (\[Rho]\.b2/\
\[CapitalDelta]p) dp\.b2. The polar function is \[CapitalDelta]p(p) = (a\.b2 \
\[Minus] (p\[Minus]n)\.b2) \[CapitalDelta]\[Theta]; off-shell it is \
arbitrary, just like \[CapitalDelta]\[Theta](\[Theta]). The check returns \
True (",
 Cell[BoxData[
  FormBox[
   SqrtBox[
    RowBox[{"\[Minus]", "g"}]], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "1d42f44e-a336-d448-8562-6ff7cc70b287"],
 " = \[Rho]\.b2); \[CapitalGamma] are the Christoffel symbols (helper from \
Section 1). "
}], "Text",
 CellChangeTimes->{
  3.9911158357323265`*^9, {3.991116920355156*^9, 
   3.991116923325178*^9}},ExpressionUUID->"420cad95-2f2a-c04f-a0c4-\
6b5606e64264"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{
   "\[Tau]", ",", "r", ",", "p", ",", "\[Sigma]", ",", "a", ",", "n", ",", 
    "\[ScriptCapitalE]", ",", "L", ",", "\[Kappa]", ",", "L\[Sigma]", ",", 
    "\[CapitalDelta]r", ",", "\[CapitalDelta]p", ",", "\[Rho]2", ",", 
    "\[Rho]", ",", "\[Eta]", ",", "\[CapitalGamma]", ",", "Y", ",", 
    "\[ScriptCapitalK]", ",", "\[ScriptCapitalR]", ",", "\[ScriptCapitalP]", ",",
     "sR", ",", "sP", ",", "sr", ",", "sp", ",", "asm", ",", "toPot", ",", 
    "red", ",", "ulo", ",", "uup", ",", "e0u", ",", "e0lo", ",", "e1u", ",", 
    "e1lo", ",", "e2u", ",", "e2lo", ",", "e3u", ",", "e3lo", ",", "N1", ",", 
    "Due2", ",", "\[Omega]12"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"coords", "=", 
   RowBox[{"{", 
    RowBox[{"\[Tau]", ",", "r", ",", "p", ",", "\[Sigma]"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Rho]2", "=", 
   RowBox[{
    RowBox[{"r", "^", "2"}], "+", 
    RowBox[{"p", "^", "2"}]}]}], ";", " ", 
  RowBox[{"\[Rho]", "=", 
   RowBox[{"Sqrt", "[", "\[Rho]2", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Eta]", "=", 
   RowBox[{"DiagonalMatrix", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1"}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"b1", "=", 
    RowBox[{"{", 
     RowBox[{"1", ",", "0", ",", "0", ",", 
      RowBox[{"-", 
       RowBox[{"p", "^", "2"}]}]}], "}"}]}], ";", " ", 
   RowBox[{"b2", "=", 
    RowBox[{"{", 
     RowBox[{"1", ",", "0", ",", "0", ",", 
      RowBox[{"r", "^", "2"}]}], "}"}]}], ";"}], "                       ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"1", "-", 
     RowBox[{"forms", "  ", "dtau"}], " ", "-", " ", 
     RowBox[{
      RowBox[{"p", "^", "2"}], " ", "dsigma"}]}], " ", ",", "  ", 
    RowBox[{"dtau", " ", "+", " ", 
     RowBox[{
      RowBox[{"r", "^", "2"}], " ", "dsigma"}]}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gMat", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"(", "\[IndentingNewLine]", "    ", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[CapitalDelta]r", "[", "r", "]"}], "/", "\[Rho]2"}], 
         ")"}]}], " ", 
       RowBox[{"Outer", "[", 
        RowBox[{"Times", ",", "b1", ",", "b1"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[CapitalDelta]p", "[", "p", "]"}], "/", "\[Rho]2"}], ")"}],
        " ", 
       RowBox[{"Outer", "[", 
        RowBox[{"Times", ",", "b2", ",", "b2"}], "]"}]}], 
      "\[IndentingNewLine]", "    ", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Rho]2", "/", 
         RowBox[{"\[CapitalDelta]r", "[", "r", "]"}]}], ")"}], " ", 
       RowBox[{"DiagonalMatrix", "[", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Rho]2", "/", 
         RowBox[{"\[CapitalDelta]p", "[", "p", "]"}]}], ")"}], " ", 
       RowBox[{"DiagonalMatrix", "[", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], "]"}]}]}], ")"}],
     "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gInv", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Inverse", "[", "gMat", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalGamma]", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"christoffel", "[", 
     RowBox[{"gMat", ",", "coords"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{"-", 
       RowBox[{"Det", "[", "gMat", "]"}]}], "]"}], "==", "\[Rho]2"}], ",", 
    RowBox[{
     RowBox[{"r", ">", "0"}], "&&", 
     RowBox[{"p", ">", "0"}]}]}], "]"}], "            ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"sqrt", 
     RowBox[{"(", 
      RowBox[{"-", "g"}], ")"}]}], " ", "=", " ", 
    RowBox[{"rho", "^", "2"}]}], " ", "*)"}]}]}], "Input",
 CellLabel->"In[99]:=",ExpressionUUID->"2aca4c76-b6d7-7f42-8a8e-d217272d8077"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.9911158737339954`*^9, 3.9911160477832108`*^9},
 CellLabel->
  "Out[107]=",ExpressionUUID->"8aea1897-0734-ea48-bdfb-111c2eabcedc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"gMat", " ", "//", " ", "MatrixForm"}]], "Input",
 CellLabel->
  "In[108]:=",ExpressionUUID->"4c96490a-4de8-e847-ba5e-217b149f91b5"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox[
       RowBox[{
        RowBox[{"\[CapitalDelta]p", "[", "p", "]"}], "-", 
        RowBox[{"\[CapitalDelta]r", "[", "r", "]"}]}], 
       RowBox[{
        SuperscriptBox["p", "2"], "+", 
        SuperscriptBox["r", "2"]}]], "0", "0", 
      FractionBox[
       RowBox[{
        RowBox[{
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"\[CapitalDelta]p", "[", "p", "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["p", "2"], " ", 
         RowBox[{"\[CapitalDelta]r", "[", "r", "]"}]}]}], 
       RowBox[{
        SuperscriptBox["p", "2"], "+", 
        SuperscriptBox["r", "2"]}]]},
     {"0", 
      FractionBox[
       RowBox[{
        SuperscriptBox["p", "2"], "+", 
        SuperscriptBox["r", "2"]}], 
       RowBox[{"\[CapitalDelta]r", "[", "r", "]"}]], "0", "0"},
     {"0", "0", 
      FractionBox[
       RowBox[{
        SuperscriptBox["p", "2"], "+", 
        SuperscriptBox["r", "2"]}], 
       RowBox[{"\[CapitalDelta]p", "[", "p", "]"}]], "0"},
     {
      FractionBox[
       RowBox[{
        RowBox[{
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"\[CapitalDelta]p", "[", "p", "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["p", "2"], " ", 
         RowBox[{"\[CapitalDelta]r", "[", "r", "]"}]}]}], 
       RowBox[{
        SuperscriptBox["p", "2"], "+", 
        SuperscriptBox["r", "2"]}]], "0", "0", 
      FractionBox[
       RowBox[{
        RowBox[{
         SuperscriptBox["r", "4"], " ", 
         RowBox[{"\[CapitalDelta]p", "[", "p", "]"}]}], "-", 
        RowBox[{
         SuperscriptBox["p", "4"], " ", 
         RowBox[{"\[CapitalDelta]r", "[", "r", "]"}]}]}], 
       RowBox[{
        SuperscriptBox["p", "2"], "+", 
        SuperscriptBox["r", "2"]}]]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.991115873761509*^9, 3.9911160478084126`*^9},
 CellLabel->
  "Out[108]//MatrixForm=",ExpressionUUID->"d071981e-cb0a-d641-a231-\
18e6b6e52ece"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["2.2 Killing-Yano and Killing tensors", "Subsection",
 CellChangeTimes->{{3.9911162922887154`*^9, 
  3.991116292703621*^9}},ExpressionUUID->"5b6956d1-cd88-904a-9f6d-\
ca2900a5a42e"],

Cell["\<\
In the canonical chart the principal Killing\[Dash]Yano tensor is a simple \
polynomial, and the Killing tensor is K = \
Y\[CenterDot]g\:207b\.b9\[CenterDot]Y\:1d40. Both the Killing\[Dash]Yano \
equation \[Del]\:208d\[Kappa]Y\[Mu]\:208e\[Nu] = 0 and the Killing equation \
\[Del]\:208d\[Kappa]K\[Mu]\[Nu]\:208e = 0 hold off-shell, and Y has \
eigenvalues \[PlusMinus]p, \[PlusMinus]\:2148r (magnitudes p and r). The \
output is {True, True, eigenvalues}. \
\>", "Text",ExpressionUUID->"d7f5b945-85a4-394e-9db9-a57beb6face4"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Y", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "p"}], ",", 
       RowBox[{"-", "r"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"p", ",", "0", ",", "0", ",", 
       RowBox[{"-", 
        RowBox[{"p", "^", "3"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0", ",", "0", ",", 
       RowBox[{"r", "^", "3"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"p", "^", "3"}], ",", 
       RowBox[{"-", 
        RowBox[{"r", "^", "3"}]}], ",", "0"}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[ScriptCapitalK]", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Y", " ", ".", " ", "gInv", " ", ".", " ", 
     RowBox[{"Transpose", "[", "Y", "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DY", "=", 
   RowBox[{"nablaCov2", "[", 
    RowBox[{"Y", ",", "\[CapitalGamma]", ",", "coords"}], "]"}]}], ";", " ", 
  RowBox[{"DK", "=", 
   RowBox[{"nablaCov2", "[", 
    RowBox[{"\[ScriptCapitalK]", ",", "\[CapitalGamma]", ",", "coords"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"zer", "=", 
   RowBox[{"ConstantArray", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "4", ",", "4"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"DY", "[", 
         RowBox[{"[", 
          RowBox[{"k", ",", "i", ",", "j"}], "]"}], "]"}], "+", 
        RowBox[{"DY", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "k", ",", "j"}], "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "4"}], "}"}]}], "]"}], "]"}], "===", "zer"}], ",", 
   "\[IndentingNewLine]", " ", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"DK", "[", 
         RowBox[{"[", 
          RowBox[{"k", ",", "i", ",", "j"}], "]"}], "]"}], "+", 
        RowBox[{"DK", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "j", ",", "k"}], "]"}], "]"}], "+", 
        RowBox[{"DK", "[", 
         RowBox[{"[", 
          RowBox[{"j", ",", "k", ",", "i"}], "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "4"}], "}"}]}], "]"}], "]"}], "===", "zer"}], ",", 
   "\[IndentingNewLine]", " ", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Eigenvalues", "[", 
     RowBox[{"gInv", " ", ".", " ", "Y"}], "]"}], "]"}]}], "}"}]}], "Input",
 CellLabel->
  "In[109]:=",ExpressionUUID->"7e958948-f335-a84d-b097-2b7abe592265"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "p"}], ",", "p", ",", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", "r"}], ",", 
     RowBox[{"\[ImaginaryI]", " ", "r"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.9911158738119144`*^9, 3.9911160478465385`*^9},
 CellLabel->
  "Out[113]=",ExpressionUUID->"86341df4-17dd-ad4f-816e-0fbfa4ff51f9"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["2.3 Geodesic four-velocity", "Subsection",ExpressionUUID->"6d3c56d0-0b4f-d84f-9267-7abd76e8e5e0"],

Cell[TextData[{
 "The geodesic separates: the conserved \[Sigma]-momentum is u_\[Sigma] = \
(a+n)\.b2\[ScriptCapitalE] \[Minus] aL, and the radial and polar momenta are \
fixed by the potentials \[ScriptCapitalR](r), \|01d4ab(p). We carry the \
velocity roots sR = ",
 Cell[BoxData[
  FormBox[
   SqrtBox["\[ScriptCapitalR]"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "923ac6f1-0548-ab42-a7d4-8fcc30d0dd26"],
 ", sP = ",
 Cell[BoxData[
  FormBox[
   SqrtBox["\|01d4ab"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "f2b288ae-8c0b-be4e-abac-0d49af334f1d"],
 " as symbols, sending their even powers to the potentials with the rule \
toPot; the radial velocity is \[Proportional] sR and the polar one \
\[Proportional] sP, so the roots cancel in the precession rate below. The two \
checks return {\[Minus]1, K = \[Kappa]\.b2}: the normalization u\[CenterDot]u \
and the Carter constant K(u,u). "
}], "Text",
 CellChangeTimes->{{3.991116941951193*^9, 
  3.991116948628645*^9}},ExpressionUUID->"2bb2be29-ba6d-674b-afd3-\
71106efe9505"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"L\[Sigma]", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "+", "n"}], ")"}], "^", "2"}], " ", 
      "\[ScriptCapitalE]"}], "-", 
     RowBox[{"a", " ", "L"}]}]}], ";"}], "                       ", 
  RowBox[{"(*", " ", 
   RowBox[{"conserved", " ", "u_sigma"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalR]", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[ScriptCapitalE]", " ", 
         RowBox[{"r", "^", "2"}]}], "+", "L\[Sigma]"}], ")"}], "^", "2"}], "-", 
     RowBox[{
      RowBox[{"\[CapitalDelta]r", "[", "r", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Kappa]", "^", "2"}], "+", 
        RowBox[{"r", "^", "2"}]}], ")"}]}]}]}], ";"}], "   ", 
  RowBox[{"(*", " ", 
   RowBox[{"radial", " ", "potential", " ", "R", 
    RowBox[{"(", "r", ")"}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalP]", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"\[CapitalDelta]p", "[", "p", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Kappa]", "^", "2"}], "-", 
        RowBox[{"p", "^", "2"}]}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[ScriptCapitalE]", " ", 
         RowBox[{"p", "^", "2"}]}], "-", "L\[Sigma]"}], ")"}], "^", "2"}]}]}],
    ";"}], "     ", 
  RowBox[{"(*", " ", 
   RowBox[{"polar", " ", "potential", " ", "P", 
    RowBox[{"(", "p", ")"}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"toPot", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"sR", "^", 
       RowBox[{"(", 
        RowBox[{"m_Integer", "?", "EvenQ"}], ")"}]}], ":>", 
      RowBox[{"\[ScriptCapitalR]", "^", 
       RowBox[{"(", 
        RowBox[{"m", "/", "2"}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"sP", "^", 
       RowBox[{"(", 
        RowBox[{"m_Integer", "?", "EvenQ"}], ")"}]}], ":>", 
      RowBox[{"\[ScriptCapitalP]", "^", 
       RowBox[{"(", 
        RowBox[{"m", "/", "2"}], ")"}]}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"asm", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"sr", "^", "2"}], "==", "1"}], "&&", 
    RowBox[{
     RowBox[{"sp", "^", "2"}], "==", "1"}], "&&", 
    RowBox[{
     RowBox[{"\[CapitalDelta]r", "[", "r", "]"}], ">", "0"}], "&&", 
    RowBox[{
     RowBox[{"\[CapitalDelta]p", "[", "p", "]"}], ">", "0"}], "&&", 
    RowBox[{"sR", ">", "0"}], "&&", 
    RowBox[{"sP", ">", "0"}], "&&", "\[IndentingNewLine]", "      ", 
    RowBox[{"\[Kappa]", ">", "0"}], "&&", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Kappa]", "^", "2"}], "+", 
      RowBox[{"r", "^", "2"}]}], ">", "0"}], "&&", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Kappa]", "^", "2"}], "-", 
      RowBox[{"p", "^", "2"}]}], ">", "0"}], "&&", 
    RowBox[{"r", ">", "0"}], "&&", 
    RowBox[{"p", ">", "0"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ulo", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "\[ScriptCapitalE]"}], ",", 
      RowBox[{"sr", " ", 
       RowBox[{"sR", "/", 
        RowBox[{"\[CapitalDelta]r", "[", "r", "]"}]}]}], ",", 
      RowBox[{"sp", " ", 
       RowBox[{"sP", "/", 
        RowBox[{"\[CapitalDelta]p", "[", "p", "]"}]}]}], ",", "L\[Sigma]"}], 
     "}"}]}], ";"}], "   ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"u_mu", " ", ":", "  ", "u_r"}], " ", "=", " ", 
     RowBox[{
      RowBox[{"+", 
       RowBox[{"-", "sqrt"}]}], 
      RowBox[{
       RowBox[{"(", "R", ")"}], "/", "Dr"}]}]}], " ", ",", "  ", 
    RowBox[{"u_p", " ", "=", " ", 
     RowBox[{
      RowBox[{"+", 
       RowBox[{"-", "sqrt"}]}], 
      RowBox[{
       RowBox[{"(", "P", ")"}], "/", "Dp"}]}]}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"uup", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"gInv", " ", ".", " ", "ulo"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"red", "[", "e_", "]"}], ":=", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Together", "[", 
        RowBox[{"Simplify", "[", 
         RowBox[{"e", ",", "asm"}], "]"}], "]"}], " ", "/.", " ", "toPot"}], ",",
       "asm"}], "]"}]}], ";"}], "        ", 
  RowBox[{"(*", " ", 
   RowBox[{"simplify", ",", " ", 
    RowBox[{
     RowBox[{"then", " ", 
      RowBox[{"sR", "^", "2"}]}], "->", "R"}], ",", " ", 
    RowBox[{
     RowBox[{"sP", "^", "2"}], "->", "P"}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{"red", "[", 
     RowBox[{"ulo", " ", ".", " ", "uup"}], "]"}], ",", 
    RowBox[{"red", "[", 
     RowBox[{
     "uup", " ", ".", " ", "\[ScriptCapitalK]", " ", ".", " ", "uup"}], 
     "]"}]}], "}"}], "                  ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"u", ".", "u"}], ",", " ", 
      RowBox[{"K", 
       RowBox[{"(", 
        RowBox[{"u", ",", "u"}], ")"}]}]}], "}"}], " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "1"}], ",", " ", 
      RowBox[{"kappa", "^", "2"}]}], "}"}]}], " ", "*)"}]}]}], "Input",
 CellLabel->
  "In[114]:=",ExpressionUUID->"e64bd1c9-a023-7948-8265-021678b940ca"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "1"}], ",", 
   SuperscriptBox["\[Kappa]", "2"]}], "}"}]], "Output",
 CellChangeTimes->{3.991115874127966*^9, 3.991116048178751*^9},
 CellLabel->
  "Out[122]=",ExpressionUUID->"7a457f7c-fc49-d343-a692-8a042c7c19ec"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["2.4 The worldline-adapted (Marck) tetrad", "Subsection",ExpressionUUID->"670a2361-c4c3-0549-a822-c33805666bae"],

Cell[TextData[{
 "The Marck-type tetrad of the End Matter, built directly in the coordinate \
basis: e\:2080 = u, e\:2083 = Y\[CenterDot]u/",
 Cell[BoxData[
  FormBox[
   SqrtBox["K"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "79a3beb1-f790-0548-8ceb-d30cd4e58c6c"],
 ", e\:2081 = (K\[CenterDot]u + K u)/N\:2081 with N\:2081 = ",
 Cell[BoxData[
  FormBox[
   SqrtBox[
    RowBox[{"K", "+", "r\.b2"}]], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "6c7759ed-a863-c043-9c77-93c9ecdd1eda"],
 Cell[BoxData[
  FormBox[
   SqrtBox[
    RowBox[{"K", "\[Minus]", "p\.b2"}]], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "35965ee6-1dcc-aa4a-a91f-95fe69da75d5"],
 ", and e\:2082 = \[Star](e\:2080\[And]e\:2081\[And]e\:2083). Since ",
 Cell[BoxData[
  FormBox[
   SqrtBox[
    RowBox[{"\[Minus]", "g"}]], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "035636a6-e1bc-8143-996f-a2e1ff377e35"],
 " = \[Rho]\.b2 is rational, e\:2082 is rational too. The list of inner \
products e\:1d62\[CenterDot]e\:2c7c confirms the tetrad is orthonormal (all \
residuals vanish). "
}], "Text",
 CellChangeTimes->{{3.9911169548602905`*^9, 
  3.991116984655201*^9}},ExpressionUUID->"9ef6ac8d-3c13-d942-913f-\
8f4903d0f294"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"N1", "=", 
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"\[Kappa]", "^", "2"}], "+", 
      RowBox[{"r", "^", "2"}]}], "]"}], " ", 
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"\[Kappa]", "^", "2"}], "-", 
      RowBox[{"p", "^", "2"}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"e0u", "=", "uup"}], ";", " ", 
  RowBox[{"e0lo", "=", "ulo"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e3lo", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "/", "\[Kappa]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"Y", " ", ".", " ", "uup"}], ")"}]}]}], ";", " ", 
   RowBox[{"e3u", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"gInv", " ", ".", " ", "e3lo"}], "]"}]}], ";"}], 
  "                       ", 
  RowBox[{"(*", " ", 
   RowBox[{"e3", " ", "=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"Y", ".", "u"}], " ", "/", " ", "sqrt"}], 
     RowBox[{"(", "K", ")"}]}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e1lo", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "/", "N1"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[ScriptCapitalK]", " ", ".", " ", "uup"}], "+", 
       RowBox[{
        RowBox[{"\[Kappa]", "^", "2"}], " ", "ulo"}]}], ")"}]}]}], ";", " ", 
   RowBox[{"e1u", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"gInv", " ", ".", " ", "e1lo"}], "]"}]}], ";"}], "   ", 
  RowBox[{"(*", " ", 
   RowBox[{"e1", " ", "=", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"K", ".", "u"}], " ", "+", " ", 
       RowBox[{"K", " ", "u"}]}], ")"}], " ", "/", " ", "N1"}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"e2lo", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"\[Rho]2", " ", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Signature", "[", 
            RowBox[{"{", 
             RowBox[{"\[Mu]", ",", "\[Nu]", ",", "\[Alpha]", ",", "\[Beta]"}],
              "}"}], "]"}], " ", 
           RowBox[{"e0u", "[", 
            RowBox[{"[", "\[Nu]", "]"}], "]"}], " ", 
           RowBox[{"e1u", "[", 
            RowBox[{"[", "\[Alpha]", "]"}], "]"}], " ", 
           RowBox[{"e3u", "[", 
            RowBox[{"[", "\[Beta]", "]"}], "]"}]}], ",", 
          "\[IndentingNewLine]", "     ", 
          RowBox[{"{", 
           RowBox[{"\[Nu]", ",", "4"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Alpha]", ",", "4"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Beta]", ",", "4"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Mu]", ",", "4"}], "}"}]}], "]"}]}], "]"}]}], ";"}], 
  "                      ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"e2", " ", "=", " ", 
     RowBox[{"star", 
      RowBox[{"(", 
       RowBox[{"e0", "^", 
        RowBox[{"e1", "^", "e3"}]}], ")"}]}]}], ",", "  ", 
    RowBox[{
     RowBox[{"sqrt", 
      RowBox[{"(", 
       RowBox[{"-", "g"}], ")"}]}], "=", 
     RowBox[{"rho", "^", "2"}]}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"e2u", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"gInv", " ", ".", " ", "e2lo"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"red", " ", "/@", " ", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"e0lo", " ", ".", " ", "e0u"}], "+", "1"}], ",", 
    RowBox[{
     RowBox[{"e1lo", " ", ".", " ", "e1u"}], "-", "1"}], ",", 
    RowBox[{
     RowBox[{"e2lo", " ", ".", " ", "e2u"}], "-", "1"}], ",", 
    RowBox[{
     RowBox[{"e3lo", " ", ".", " ", "e3u"}], "-", "1"}], ",", 
    "\[IndentingNewLine]", "        ", 
    RowBox[{"e0lo", " ", ".", " ", "e1u"}], ",", 
    RowBox[{"e0lo", " ", ".", " ", "e2u"}], ",", 
    RowBox[{"e0lo", " ", ".", " ", "e3u"}], ",", 
    RowBox[{"e1lo", " ", ".", " ", "e2u"}], ",", 
    RowBox[{"e1lo", " ", ".", " ", "e3u"}], ",", 
    RowBox[{"e2lo", " ", ".", " ", "e3u"}]}], "}"}], "   ", 
  RowBox[{"(*", " ", 
   RowBox[{"tetrad", " ", "orthonormal"}], " ", "*)"}]}]}], "Input",
 CellLabel->
  "In[123]:=",ExpressionUUID->"4b2dec9e-9ff0-9346-a1cc-dbfd3dadd50b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
    "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.9911158868334312`*^9, 3.991116061153141*^9},
 CellLabel->
  "Out[129]=",ExpressionUUID->"60509d7a-6fd1-bf4b-b2cf-206f5a9daaca"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["2.5 Precession rate \[Omega]\:2081\:2082", "Subsection",ExpressionUUID->"a1b80bb0-639b-a244-970a-a5f014a0140f"],

Cell["\<\
The single precession rate is \[Omega]\:2081\:2082 = e\:2081\[CenterDot](\
\[Del]\:1d64e\:2082). The covariant derivative along u acts through r and p \
only, with the chain rule \[PartialD]\:1d63sR = \[ScriptCapitalR]\[Prime]/(2 \
sR), \[PartialD]\:209asP = \|01d4ab\[Prime]/(2 sP); the 1/sR, 1/sP it \
produces meet the sR, sP in u\:02b3, u\:1d56, so the velocity roots cancel \
and the result is radical-free. \
\>", "Text",ExpressionUUID->"20bfbe4a-6ef0-2244-ad12-8af16048a8ae"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Due2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"(", "\[IndentingNewLine]", "    ", 
      RowBox[{
       RowBox[{
        RowBox[{"uup", "[", 
         RowBox[{"[", "2", "]"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"e2u", "[", 
             RowBox[{"[", "\[Nu]", "]"}], "]"}], ",", "r"}], "]"}], "+", 
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"e2u", "[", 
              RowBox[{"[", "\[Nu]", "]"}], "]"}], ",", "sR"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"D", "[", 
              RowBox[{"\[ScriptCapitalR]", ",", "r"}], "]"}], "/", 
             RowBox[{"(", 
              RowBox[{"2", " ", "sR"}], ")"}]}], ")"}]}]}], ")"}]}], 
       "\[IndentingNewLine]", "+", 
       RowBox[{
        RowBox[{"uup", "[", 
         RowBox[{"[", "3", "]"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"e2u", "[", 
             RowBox[{"[", "\[Nu]", "]"}], "]"}], ",", "p"}], "]"}], "+", 
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"e2u", "[", 
              RowBox[{"[", "\[Nu]", "]"}], "]"}], ",", "sP"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"D", "[", 
              RowBox[{"\[ScriptCapitalP]", ",", "p"}], "]"}], "/", 
             RowBox[{"(", 
              RowBox[{"2", " ", "sP"}], ")"}]}], ")"}]}]}], ")"}]}], 
       "\[IndentingNewLine]", "+", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"uup", "[", 
           RowBox[{"[", "\[Mu]", "]"}], "]"}], " ", 
          RowBox[{"\[CapitalGamma]", "[", 
           RowBox[{"[", 
            RowBox[{"\[Nu]", ",", "\[Mu]", ",", "\[Alpha]"}], "]"}], "]"}], " ", 
          RowBox[{"e2u", "[", 
           RowBox[{"[", "\[Alpha]", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Mu]", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Alpha]", ",", "4"}], "}"}]}], "]"}]}], ")"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Nu]", ",", "4"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"\[Omega]12", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Together", "[", 
      RowBox[{"e1lo", " ", ".", " ", "Due2"}], "]"}], " ", "/.", " ", 
     "toPot"}], ",", "asm"}], "]"}]}]}], "Input",
 CellLabel->
  "In[130]:=",ExpressionUUID->"34f10825-a7f4-934b-a8ec-bece2473c8c4"],

Cell[BoxData[
 FractionBox[
  RowBox[{"\[Kappa]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "a"}], " ", "L"}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", "\[ScriptCapitalE]"}], "+", 
     RowBox[{"2", " ", "a", " ", "n", " ", "\[ScriptCapitalE]"}], "+", 
     RowBox[{
      SuperscriptBox["n", "2"], " ", "\[ScriptCapitalE]"}], "-", 
     RowBox[{"\[ScriptCapitalE]", " ", 
      SuperscriptBox["\[Kappa]", "2"]}]}], ")"}]}], 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["p", "2"], "-", 
     SuperscriptBox["\[Kappa]", "2"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["r", "2"], "+", 
     SuperscriptBox["\[Kappa]", "2"]}], ")"}]}]]], "Output",
 CellChangeTimes->{3.991115890037098*^9, 3.991116064610735*^9},
 CellLabel->
  "Out[131]=",ExpressionUUID->"8fb3fc75-ac6d-e14a-a6c7-8e5dd9d70eef"]
}, Open  ]],

Cell["\<\
The result is the closed form quoted in the End Matter \[LongDash] a constant \
numerator over (K+r\.b2)(K\[Minus]p\.b2), equivalently the sum of a purely \
radial and a purely polar term. It is independent of \[CapitalDelta]r, \
\[CapitalDelta]p (off-shell), and \[Rho]\.b2\[Omega]\:2081\:2082 separates \
into a function of r plus a function of p (vanishing mixed derivative). The \
three checks return {0, True, 0}. \
\>", "Text",ExpressionUUID->"4b512cb8-cce3-244f-bd54-858d4b749061"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Omega]12closed", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"\[Kappa]", "/", "\[Rho]2"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ScriptCapitalE]", " ", 
          RowBox[{"r", "^", "2"}]}], "+", "L\[Sigma]"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Kappa]", "^", "2"}], "+", 
         RowBox[{"r", "^", "2"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ScriptCapitalE]", " ", 
          RowBox[{"p", "^", "2"}]}], "-", "L\[Sigma]"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Kappa]", "^", "2"}], "-", 
         RowBox[{"p", "^", "2"}]}], ")"}]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"\[Omega]12", "-", "\[Omega]12closed"}], ",", "asm"}], "]"}], ",",
     "                       ", 
    RowBox[{"(*", " ", 
     RowBox[{
      RowBox[{"equals", " ", "the", " ", "End"}], "-", 
      RowBox[{"Matter", " ", "headline"}]}], " ", "*)"}], 
    "\[IndentingNewLine]", " ", 
    RowBox[{"FreeQ", "[", 
     RowBox[{"\[Omega]12", ",", 
      RowBox[{
      "\[CapitalDelta]r", " ", "|", " ", "\[CapitalDelta]p", " ", "|", " ", 
       "Derivative"}]}], "]"}], ",", 
    RowBox[{"(*", " ", 
     RowBox[{"off", "-", "shell"}], " ", "*)"}], "\[IndentingNewLine]", " ", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"\[Rho]2", " ", "\[Omega]12"}], ",", "r", ",", "p"}], "]"}], ",",
       "asm"}], "]"}]}], "}"}], "                          ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"rho", "^", "2"}], " ", "omega12"}], " ", "=", " ", 
    RowBox[{
     RowBox[{"f", 
      RowBox[{"(", "r", ")"}]}], " ", "+", " ", 
     RowBox[{"h", 
      RowBox[{"(", "p", ")"}]}]}]}], " ", "*)"}]}]}], "Input",
 CellLabel->
  "In[132]:=",ExpressionUUID->"ddee756c-e7c5-d640-a96d-450daaa8f193"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "True", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.9911158900866203`*^9, 3.991116064650715*^9},
 CellLabel->
  "Out[133]=",ExpressionUUID->"6dcb9207-d03b-4942-a32c-80839faf98c0"]
}, Open  ]],

Cell["\<\
Substituting p = n + a cos \[Theta] recovers the Boyer\[Dash]Lindquist form \
of the precession quoted in the main text (the difference is 0): \
\>", "CodeText",ExpressionUUID->"3dcda10c-d4ef-1044-bd46-48edebbd2857"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Omega]12BL", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"\[Kappa]", "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"r", "^", "2"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "+", 
           RowBox[{"a", " ", 
            RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], ")"}], "^", "2"}]}], 
       ")"}]}], ")"}], " ", 
    RowBox[{"(", "\[IndentingNewLine]", "    ", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ScriptCapitalE]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"r", "^", "2"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"a", "+", "n"}], ")"}], "^", "2"}]}], ")"}]}], "-", 
         RowBox[{"a", " ", "L"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Kappa]", "^", "2"}], "+", 
         RowBox[{"r", "^", "2"}]}], ")"}]}], "\[IndentingNewLine]", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"a", " ", 
          RowBox[{"(", 
           RowBox[{"L", "-", 
            RowBox[{"a", " ", "\[ScriptCapitalE]", " ", 
             RowBox[{
              RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}]}], ")"}]}], 
         "-", 
         RowBox[{"2", " ", "n", " ", "\[ScriptCapitalE]", " ", "a", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"Cos", "[", "\[Theta]", "]"}]}], ")"}]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Kappa]", "^", "2"}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"n", "+", 
            RowBox[{"a", " ", 
             RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], ")"}], "^", "2"}]}], 
        ")"}]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"\[Omega]12closed", " ", "/.", " ", 
     RowBox[{"p", "->", 
      RowBox[{"n", "+", 
       RowBox[{"a", " ", 
        RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}]}]}], ")"}], "-", 
   "\[Omega]12BL"}], "]"}]}], "Input",
 CellLabel->
  "In[134]:=",ExpressionUUID->"82faba3c-2afe-314b-add7-88244a654391"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.991115890115135*^9, 3.9911160646743546`*^9},
 CellLabel->
  "Out[135]=",ExpressionUUID->"0046efa2-6612-554a-9943-25c71713c54b"]
}, Open  ]],

Cell["\<\
The precession angle \[Psi] = \[Integral]\[Omega]\:2081\:2082 d\[Tau] \
therefore separates into a radial and a polar quadrature, exactly as the \
radial and polar geodesic actions do; this is the separability of the spin \
precession for the Marck tetrad, valid throughout the off-shell Carter family.\
\>", "Text",ExpressionUUID->"6a46002b-9fda-d94c-8fa4-a0210f80021a"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["3. Gravitational plane waves", "Section",ExpressionUUID->"9a3557b7-4c14-ab4e-8dc2-7be2f0f100ff"],

Cell[TextData[{
 "In Rosen coordinates (U, V, x, y) the metric depends on U only, through the \
conformal factor \[Beta](U), shear \[Gamma](U), and polarization angle \
\[Alpha](U). The vector ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptL]", "=", 
    SubscriptBox["\[PartialD]", "V"]}], TraditionalForm]],ExpressionUUID->
  "f96bcbe1-069c-b64d-8569-cb8c4b924ea3"],
 " is covariantly constant and null."
}], "Text",ExpressionUUID->"0efebf23-9330-bd4b-a9a9-346d59708dc5"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{
   "U", ",", "V", ",", "x", ",", "y", ",", "\[Beta]", ",", "\[Gamma]", ",", 
    "\[Alpha]", ",", "pV", ",", "px", ",", "py", ",", "uU"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cw", "=", 
   RowBox[{"{", 
    RowBox[{"U", ",", "V", ",", "x", ",", "y"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c\[Alpha]", "=", 
   RowBox[{"Cos", "[", 
    RowBox[{"\[Alpha]", "[", "U", "]"}], "]"}]}], ";", " ", 
  RowBox[{"s\[Alpha]", "=", 
   RowBox[{"Sin", "[", 
    RowBox[{"\[Alpha]", "[", "U", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hxx", "=", 
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{"2", 
      RowBox[{"\[Beta]", "[", "U", "]"}]}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{"2", 
         RowBox[{"\[Gamma]", "[", "U", "]"}]}], "]"}], " ", 
       SuperscriptBox["c\[Alpha]", "2"]}], "+", 
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "2"}], 
         RowBox[{"\[Gamma]", "[", "U", "]"}]}], "]"}], " ", 
       SuperscriptBox["s\[Alpha]", "2"]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hyy", "=", 
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{"2", 
      RowBox[{"\[Beta]", "[", "U", "]"}]}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{"2", 
         RowBox[{"\[Gamma]", "[", "U", "]"}]}], "]"}], " ", 
       SuperscriptBox["s\[Alpha]", "2"]}], "+", 
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "2"}], 
         RowBox[{"\[Gamma]", "[", "U", "]"}]}], "]"}], " ", 
       SuperscriptBox["c\[Alpha]", "2"]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hxy", "=", 
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{"2", 
      RowBox[{"\[Beta]", "[", "U", "]"}]}], "]"}], " ", "c\[Alpha]", " ", 
    "s\[Alpha]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Exp", "[", 
       RowBox[{"2", 
        RowBox[{"\[Gamma]", "[", "U", "]"}]}], "]"}], "-", 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "2"}], 
        RowBox[{"\[Gamma]", "[", "U", "]"}]}], "]"}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gw", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "hxx", ",", "hxy"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "hxy", ",", "hyy"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"giw", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Inverse", "[", "gw", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalGamma]", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"christoffel", "[", 
     RowBox[{"gw", ",", "cw"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"lup", "=", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}]}], ";"}], 
  "                                  ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"l", "^", "mu"}], " ", "=", " ", 
    RowBox[{"delta", "^", "mu_V"}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nablaL", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"lup", "[", 
          RowBox[{"[", "m", "]"}], "]"}], ",", 
         RowBox[{"cw", "[", 
          RowBox[{"[", "k", "]"}], "]"}]}], "]"}], "+", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\[CapitalGamma]", "[", 
           RowBox[{"[", 
            RowBox[{"m", ",", "k", ",", "s"}], "]"}], "]"}], " ", 
          RowBox[{"lup", "[", 
           RowBox[{"[", "s", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"s", ",", "4"}], "}"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"m", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "4"}], "}"}]}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\"\<l covariantly constant\>\"", "->", 
    RowBox[{"(", 
     RowBox[{"nablaL", "===", 
      RowBox[{"ConstantArray", "[", 
       RowBox[{"0", ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "4"}], "}"}]}], "]"}]}], ")"}]}], ",", 
   RowBox[{"\"\<l null\>\"", "->", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"lup", " ", ".", " ", "gw", " ", ".", " ", "lup"}], "==", "0"}],
      "]"}]}]}], "}"}]}], "Input",
 CellChangeTimes->{{3.991116377999693*^9, 3.991116469502491*^9}, {
  3.9911165718294487`*^9, 3.9911165883803463`*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"6c649f2e-e024-a544-ad18-0fc5aa79ff8e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\<\"l covariantly constant\"\>", "\[Rule]", "True"}], ",", 
   RowBox[{"\<\"l null\"\>", "\[Rule]", "True"}]}], "}"}]], "Output",
 CellChangeTimes->{3.991115890875683*^9, 3.991116065418623*^9, 
  3.991116824551714*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"289aa226-a598-2a4f-b88a-4155b68dd5c6"]
}, Open  ]],

Cell[TextData[{
 "V, x, y are cyclic, so the momenta ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "V"], TraditionalForm]],ExpressionUUID->
  "7e39172f-658e-0349-b9a6-68cd3d00af53"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "x"], TraditionalForm]],ExpressionUUID->
  "5c421458-1fb7-0a4e-8470-f084ef6ad0c1"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "y"], TraditionalForm]],ExpressionUUID->
  "9c1b8801-f2f1-e940-84bf-7b2f2ab46d97"],
 " are constant; ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["u", "U"], TraditionalForm]],ExpressionUUID->
  "c8cec390-ae46-0842-a335-b96cfcc3c752"],
 " is fixed by u\[CenterDot]u = \[Minus]1. The adapted tetrad takes ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["e", "0"], TraditionalForm]],ExpressionUUID->
  "3ba26487-a2e9-b240-9a4d-8b40d0872ea2"],
 " = u, a longitudinal leg ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["e", "3"], TraditionalForm]],ExpressionUUID->
  "e4f542c7-a57a-b547-b36a-24a39c28612b"],
 " built from \[ScriptL], and two transverse legs along the wave's principal \
axes. We verify orthonormality."
}], "Text",ExpressionUUID->"3366bc1f-1b22-6645-9ff1-b72c97dcf45b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", "uU", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ulo", "=", 
   RowBox[{"{", 
    RowBox[{"uU", ",", "pV", ",", "px", ",", "py"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"uUsol", "=", 
   RowBox[{"uU", " ", "/.", " ", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{"ulo", " ", ".", " ", "giw", " ", ".", " ", "ulo"}], "]"}], "==", 
        RowBox[{"-", "1"}]}], ",", "uU"}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ulo", "=", 
   RowBox[{"{", 
    RowBox[{"uUsol", ",", "pV", ",", "px", ",", "py"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"uup", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"giw", " ", ".", " ", "ulo"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"em", "=", 
   RowBox[{"Exp", "[", 
    RowBox[{"-", 
     RowBox[{"\[Beta]", "[", "U", "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"e0u", "=", "uup"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"e1u", "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
      RowBox[{"-", "em"}], " ", 
      RowBox[{"Exp", "[", 
       RowBox[{"-", 
        RowBox[{"\[Gamma]", "[", "U", "]"}]}], "]"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"c\[Alpha]", " ", "px"}], "+", 
         RowBox[{"s\[Alpha]", " ", "py"}]}], ")"}], "/", "pV"}]}], ",", 
     RowBox[{"em", " ", 
      RowBox[{"Exp", "[", 
       RowBox[{"-", 
        RowBox[{"\[Gamma]", "[", "U", "]"}]}], "]"}], " ", "c\[Alpha]"}], ",", 
     RowBox[{"em", " ", 
      RowBox[{"Exp", "[", 
       RowBox[{"-", 
        RowBox[{"\[Gamma]", "[", "U", "]"}]}], "]"}], " ", "s\[Alpha]"}]}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"e2u", "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"em", " ", 
      RowBox[{"Exp", "[", 
       RowBox[{"\[Gamma]", "[", "U", "]"}], "]"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"s\[Alpha]", " ", "px"}], "-", 
         RowBox[{"c\[Alpha]", " ", "py"}]}], ")"}], "/", "pV"}]}], ",", 
     RowBox[{
      RowBox[{"-", "em"}], " ", 
      RowBox[{"Exp", "[", 
       RowBox[{"\[Gamma]", "[", "U", "]"}], "]"}], " ", "s\[Alpha]"}], ",", 
     RowBox[{"em", " ", 
      RowBox[{"Exp", "[", 
       RowBox[{"\[Gamma]", "[", "U", "]"}], "]"}], " ", "c\[Alpha]"}]}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"e3u", "=", 
   RowBox[{"uup", "+", 
    RowBox[{"lup", "/", "pV"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"legsU", "=", 
   RowBox[{"{", 
    RowBox[{"e0u", ",", "e1u", ",", "e2u", ",", "e3u"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Simplify", "[", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"legsU", "[", 
       RowBox[{"[", "i", "]"}], "]"}], " ", ".", " ", "gw", " ", ".", " ", 
      RowBox[{"legsU", "[", 
       RowBox[{"[", "j", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "4"}], "}"}]}], "]"}], "]"}], " ", "//", " ", 
  "MatrixForm"}]}], "Input",
 CellLabel->"In[16]:=",ExpressionUUID->"d776ba82-3890-854d-9f28-e68e832512b6"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", "1"}], "0", "0", "0"},
     {"0", "1", "0", "0"},
     {"0", "0", "1", "0"},
     {"0", "0", "0", "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.991115891369396*^9, 3.991116065897709*^9, 
  3.991116825224785*^9},
 CellLabel->
  "Out[27]//MatrixForm=",ExpressionUUID->"c49886d9-14ec-f141-9f7d-\
8f3c2636a44d"]
}, Open  ]],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["e", "3"], TraditionalForm]],ExpressionUUID->
  "32a75b8e-416d-5148-8ccc-dafbb458073e"],
 " is parallel-transported (\[ScriptL] is covariantly constant and \[ScriptL]\
\[CenterDot]u is conserved), ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["e", "0"], TraditionalForm]],ExpressionUUID->
  "4e85bf15-1336-bb43-a6ba-1f4cc1c8587a"],
 " by the geodesic equation. The transport matrix has the single surviving \
component ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Omega]", "12"], "=", 
    RowBox[{
     SubscriptBox["p", "V"], " ", "cosh", 
     RowBox[{"(", 
      RowBox[{"2", "\[Gamma]"}], ")"}], " ", 
     SuperscriptBox["\[Alpha]", "\[Prime]"], 
     RowBox[{"(", "U", ")"}]}]}], TraditionalForm]],ExpressionUUID->
  "48cd812b-d147-2045-bff9-3a568ac2d5e8"],
 ":"
}], "Text",ExpressionUUID->"9bf0ed71-c29c-f84a-a0d1-f9ebb0c5d398"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"DeJ", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"pV", " ", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"legsU", "[", 
          RowBox[{"[", 
           RowBox[{"J", ",", "m"}], "]"}], "]"}], ",", "U"}], "]"}]}], "+", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[CapitalGamma]", "[", 
          RowBox[{"[", 
           RowBox[{"m", ",", "nu", ",", "k"}], "]"}], "]"}], " ", 
         RowBox[{"legsU", "[", 
          RowBox[{"[", 
           RowBox[{"J", ",", "nu"}], "]"}], "]"}], " ", 
         RowBox[{"uup", "[", 
          RowBox[{"[", "k", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"nu", ",", "4"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "4"}], "}"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"J", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"m", ",", "4"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Omega]", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"DeJ", "[", 
        RowBox[{"[", "J", "]"}], "]"}], " ", ".", " ", "gw", " ", ".", " ", 
       RowBox[{"legsU", "[", 
        RowBox[{"[", "I", "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"I", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"J", ",", "4"}], "}"}]}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[Omega]", " ", "//", " ", "MatrixForm"}], ",", 
   RowBox[{"\"\<omega_21 = pV cosh(2 gamma) alpha' ?\>\"", "->", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Omega]", "[", 
        RowBox[{"[", 
         RowBox[{"3", ",", "2"}], "]"}], "]"}], "-", 
       RowBox[{"pV", " ", 
        RowBox[{"Cosh", "[", 
         RowBox[{"2", " ", 
          RowBox[{"\[Gamma]", "[", "U", "]"}]}], "]"}], " ", 
        RowBox[{
         RowBox[{"\[Alpha]", "'"}], "[", "U", "]"}]}]}], "==", "0"}], 
     "]"}]}]}], "}"}]}], "Input",
 CellLabel->"In[28]:=",ExpressionUUID->"308c7a09-3e2b-154f-be60-fdeeca97f8bc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "0", "0"},
       {"0", "0", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           RowBox[{"\[Gamma]", "[", "U", "]"}]}]], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"4", " ", 
             RowBox[{"\[Gamma]", "[", "U", "]"}]}]]}], ")"}], " ", "pV", " ", 
         RowBox[{
          SuperscriptBox["\[Alpha]", "\[Prime]",
           MultilineFunction->None], "[", "U", "]"}]}], "0"},
       {"0", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           RowBox[{"\[Gamma]", "[", "U", "]"}]}]], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"4", " ", 
             RowBox[{"\[Gamma]", "[", "U", "]"}]}]]}], ")"}], " ", "pV", " ", 
         RowBox[{
          SuperscriptBox["\[Alpha]", "\[Prime]",
           MultilineFunction->None], "[", "U", "]"}]}], "0", "0"},
       {"0", "0", "0", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   RowBox[{"\<\"omega_21 = pV cosh(2 gamma) alpha' ?\"\>", "\[Rule]", 
    "True"}]}], "}"}]], "Output",
 CellChangeTimes->{3.9911158922907352`*^9, 3.9911160665627213`*^9, 
  3.99111682614917*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"bbb064cd-dddd-d94c-b492-ff9afda31af7"]
}, Open  ]],

Cell[TextData[{
 "Since U is affine (",
 Cell[BoxData[
  FormBox[
   RowBox[{
    FractionBox[
     RowBox[{"\[DifferentialD]", "U"}], 
     RowBox[{"\[DifferentialD]", "\[Tau]"}]], "=", 
    SubscriptBox["p", "V"]}], TraditionalForm]],ExpressionUUID->
  "83169474-8e56-684c-bdf4-b0808a8a9c79"],
 "), the precession angle is ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Psi]", "=", 
    RowBox[{
     RowBox[{"\[Integral]", 
      RowBox[{
       SubscriptBox["p", "V"], " ", "cosh", 
       RowBox[{"(", 
        RowBox[{"2", "\[Gamma]"}], ")"}], " ", 
       SuperscriptBox["\[Alpha]", "\[Prime]"], 
       RowBox[{"\[DifferentialD]", "\[Tau]"}]}]}], "=", 
     RowBox[{"\[Integral]", 
      RowBox[{"cosh", 
       RowBox[{"(", 
        RowBox[{"2", "\[Gamma]"}], ")"}], " ", 
       RowBox[{"\[DifferentialD]", "\[Alpha]"}]}]}]}]}], TraditionalForm]],
  ExpressionUUID->"7db141fe-0070-c744-bf38-93a13b828f8c"],
 ", a single quadrature in U. As a consistency check, the U-integrand of the \
separated characteristic function equals ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["u", "U"], TraditionalForm]],ExpressionUUID->
  "d2bf009b-4659-6e41-bba9-65b5eb11ac6e"],
 ":"
}], "Text",ExpressionUUID->"030423f6-18b6-d945-9e8a-9778caacf343"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ppar", "=", 
   RowBox[{
    RowBox[{"c\[Alpha]", " ", "px"}], "+", 
    RowBox[{"s\[Alpha]", " ", "py"}]}]}], ";", " ", 
  RowBox[{"pperp", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "s\[Alpha]"}], " ", "px"}], "+", 
    RowBox[{"c\[Alpha]", " ", "py"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WU", "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"2", " ", "pV"}], ")"}]}], ")"}]}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "2"}], 
         RowBox[{"\[Beta]", "[", "U", "]"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"-", "2"}], 
            RowBox[{"\[Gamma]", "[", "U", "]"}]}], "]"}], " ", 
          RowBox[{"ppar", "^", "2"}]}], "+", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"2", 
            RowBox[{"\[Gamma]", "[", "U", "]"}]}], "]"}], " ", 
          RowBox[{"pperp", "^", "2"}]}]}], ")"}]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"WU", "-", "uUsol"}], "==", "0"}], "]"}]}], "Input",
 CellLabel->"In[31]:=",ExpressionUUID->"0104e330-62a1-bc45-8234-79f346a67881"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.991115892324362*^9, 3.991116066584259*^9, 
  3.9911168262011223`*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"4642f647-81bb-5345-abbb-f1da951424d3"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["4. FLRW cosmologies", "Section",ExpressionUUID->"979b3235-6e25-9348-9cfc-5cdc824733b8"],

Cell["For the FLRW metric", "Text",ExpressionUUID->"365be7ba-9fb5-cd40-989d-1ecf9052c51e"],

Cell[BoxData[
 FormBox[
  RowBox[{
   SuperscriptBox["ds", "2"], "=", 
   RowBox[{
    RowBox[{"\[Minus]", 
     SuperscriptBox["dt", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["a", "2"], 
     RowBox[{
      RowBox[{"(", "t", ")"}], "["}], 
     SuperscriptBox["d\[Chi]", "2"]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{
       SubscriptBox["S", "k"], 
       RowBox[{"(", "\[Chi]", ")"}]}], "2"], 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["d\[Theta]", "2"], "+", 
       RowBox[{
        SuperscriptBox["sin", "2"], "\[Theta]", " ", 
        SuperscriptBox["d\[Phi]", "2"], 
        RowBox[{")", "]"}]}]}]}]}]}]}], TraditionalForm]], "DisplayFormula",Ex\
pressionUUID->"b0a6e63b-1e63-a24a-aa38-efc13cbc29e6"],

Cell[TextData[{
 "the spatial sections are maximally symmetric: ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["S", "k"], "\[DoublePrime]"}], "=", 
    RowBox[{
     RowBox[{"\[Minus]", "k"}], " ", 
     SubscriptBox["S", "k"]}]}], TraditionalForm]],ExpressionUUID->
  "a618e1b9-de0c-d44b-b9e7-a92b9b868218"],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      SubscriptBox["S", "k"], "\[Prime]", ")"}], "2"], "=", 
    RowBox[{"1", " ", "\[Minus]", " ", 
     RowBox[{"k", " ", 
      SuperscriptBox[
       SubscriptBox["S", "k"], "2"]}]}]}], TraditionalForm]],ExpressionUUID->
  "0308fa34-91c2-6f44-a74d-6e166849fe76"],
 ". The scale factor a(t) is arbitrary. (Here a denotes the scale factor.)"
}], "Text",ExpressionUUID->"9a5c1e97-69ed-ce42-b7e6-63afb5e0c7aa"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{
   "t", ",", "\[Chi]", ",", "\[Theta]", ",", "\[Phi]", ",", "a", ",", "P2", ",",
     "Q", ",", "L", ",", "sch", ",", "s\[Theta]", ",", "Sf", ",", "kk"}], 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cf", "=", 
   RowBox[{"{", 
    RowBox[{"t", ",", "\[Chi]", ",", "\[Theta]", ",", "\[Phi]"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Sk", "=", 
   RowBox[{"Sf", "[", "\[Chi]", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gf", "=", 
   RowBox[{"DiagonalMatrix", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "1"}], ",", 
      RowBox[{
       RowBox[{"a", "[", "t", "]"}], "^", "2"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"a", "[", "t", "]"}], "^", "2"}], " ", 
       RowBox[{"Sk", "^", "2"}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"a", "[", "t", "]"}], "^", "2"}], " ", 
       RowBox[{"Sk", "^", "2"}], " ", 
       RowBox[{
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}]}], "}"}], "]"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gif", "=", 
   RowBox[{"Inverse", "[", "gf", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalGamma]", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"christoffel", "[", 
     RowBox[{"gf", ",", "cf"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"odeSub", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Derivative", "[", "2", "]"}], "[", "Sf", "]"}], "[", 
       "\[Chi]", "]"}], "->", 
      RowBox[{
       RowBox[{"-", "kk"}], " ", 
       RowBox[{"Sf", "[", "\[Chi]", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Derivative", "[", "1", "]"}], "[", "Sf", "]"}], "[", 
        "\[Chi]", "]"}], "^", "2"}], "->", 
      RowBox[{"1", "-", 
       RowBox[{"kk", " ", 
        RowBox[{
         RowBox[{"Sf", "[", "\[Chi]", "]"}], "^", "2"}]}]}]}]}], "}"}]}], 
  ";"}]}], "Input",
 CellLabel->
  "In[166]:=",ExpressionUUID->"fce5d59f-b87a-554a-aa8d-7cfd36657fee"],

Cell[TextData[{
 "The geodesic separates: with the conserved comoving momentum ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["P", "2"], TraditionalForm]],ExpressionUUID->
  "15753793-3e2e-704b-a864-fc6a53dfa576"],
 " (the spatial metric \[Gamma] evaluated on the velocity), the polar \
constant Q, and the azimuthal L, the covariant momentum components are ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Minus]", 
    SqrtBox[
     RowBox[{
      RowBox[{"1", "+"}], 
      FractionBox[
       SuperscriptBox["P", "2"], 
       SuperscriptBox["a", "2"]]}]]}], TraditionalForm]],ExpressionUUID->
  "e85a9d73-5cb3-2141-b6c2-9fe7ff156bf0"],
 ", ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[PlusMinus]", 
    SqrtBox[
     RowBox[{
      SuperscriptBox["P", "2"], "\[Minus]", 
      FractionBox["Q", 
       SuperscriptBox[
        SubscriptBox["S", "k"], "2"]]}]]}], TraditionalForm]],ExpressionUUID->
  "4f5bcd23-f7e4-7445-9ba3-4302bcbbbad1"],
 ", ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[PlusMinus]", 
    SqrtBox[
     RowBox[{
      RowBox[{"Q", "\[Minus]"}], 
      FractionBox[
       SuperscriptBox["L", "2"], 
       RowBox[{
        SuperscriptBox["sin", "2"], "\[Theta]"}]]}]]}], TraditionalForm]],
  ExpressionUUID->"436eea50-18b7-1743-b752-594b153b33c0"],
 ", and L. We check u\[CenterDot]u = \[Minus]1."
}], "Text",ExpressionUUID->"a8486a5f-8909-1d4d-9ca5-24878c3c21ec"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ulo", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"1", "+", 
        RowBox[{"P2", "/", 
         RowBox[{
          RowBox[{"a", "[", "t", "]"}], "^", "2"}]}]}], "]"}]}], ",", 
     RowBox[{"sch", " ", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"P2", "-", 
        RowBox[{"Q", "/", 
         RowBox[{"Sk", "^", "2"}]}]}], "]"}]}], ",", 
     RowBox[{"s\[Theta]", " ", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"Q", "-", 
        RowBox[{
         RowBox[{"L", "^", "2"}], "/", 
         RowBox[{
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}]}], "]"}]}], ",",
      "L"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"uup", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"gif", " ", ".", " ", "ulo"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"ulo", " ", ".", " ", "uup"}], ")"}], " ", "/.", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"sch", "->", "1"}], ",", 
     RowBox[{"s\[Theta]", "->", "1"}]}], "}"}]}], "]"}]}], "Input",
 CellLabel->
  "In[173]:=",ExpressionUUID->"820cf95b-1318-cc45-8e67-235539d40789"],

Cell[BoxData[
 RowBox[{"-", "1"}]], "Output",
 CellChangeTimes->{3.9911158923735447`*^9, 3.9911160666263065`*^9},
 CellLabel->
  "Out[175]=",ExpressionUUID->"e3e1f71f-3a05-104f-b716-164d7009825a"]
}, Open  ]],

Cell[TextData[{
 "The adapted tetrad takes ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["e", "0"], TraditionalForm]],ExpressionUUID->
  "ab4a0836-714d-9647-b3aa-2541e4cc8c7e"],
 " = u, ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["e", "1"], TraditionalForm]],ExpressionUUID->
  "28e0721f-83fa-024d-b605-e7f3ef6bbbba"],
 " along the comoving spatial velocity, and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["e", "2"], TraditionalForm]],ExpressionUUID->
  "91826dbb-9c6a-f34e-8f07-f4ab3cbf3f20"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["e", "3"], TraditionalForm]],ExpressionUUID->
  "62c6b1ac-0317-4641-9fa6-dcb6b76e8741"],
 " fixed using the gradient of the comoving radius. We build it and confirm \
orthonormality (imposing the ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["S", "k"], TraditionalForm]],ExpressionUUID->
  "4cb1ec72-717c-f840-8fa9-275a2ab8f9d3"],
 " ODE)."
}], "Text",ExpressionUUID->"41566b20-e328-d748-b746-cde70d25ed50"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"assP", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"a", "[", "t", "]"}], ">", "0"}], ",", 
     RowBox[{
      RowBox[{"Sf", "[", "\[Chi]", "]"}], ">", "0"}], ",", 
     RowBox[{
      RowBox[{"Sin", "[", "\[Theta]", "]"}], ">", "0"}], ",", 
     RowBox[{"P2", ">", "0"}], ",", 
     RowBox[{"Q", ">", "0"}], ",", 
     RowBox[{
      RowBox[{"P2", "-", 
       RowBox[{"Q", "/", 
        RowBox[{
         RowBox[{"Sf", "[", "\[Chi]", "]"}], "^", "2"}]}]}], ">", "0"}], ",", 
     RowBox[{
      RowBox[{"Q", "-", 
       RowBox[{
        RowBox[{"L", "^", "2"}], "/", 
        RowBox[{
         RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}]}], ">", "0"}], ",", 
     RowBox[{
      RowBox[{"1", "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"P2", "-", 
          RowBox[{"Q", "/", 
           RowBox[{
            RowBox[{"Sf", "[", "\[Chi]", "]"}], "^", "2"}]}]}], ")"}], "/", 
        "P2"}]}], ">", "0"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Gamma]P", "=", "P2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"e0u", "=", "uup"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"e1u", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", 
      RowBox[{"a", "[", "t", "]"}]}], ")"}], " ", 
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Sqrt", "[", "\[Gamma]P", "]"}], "}"}], ",", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"ulo", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], " ", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"ulo", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ",", 
          RowBox[{
           RowBox[{"ulo", "[", 
            RowBox[{"[", "3", "]"}], "]"}], "/", 
           RowBox[{"Sk", "^", "2"}]}], ",", 
          RowBox[{"L", "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Sk", "^", "2"}], " ", 
             RowBox[{
              RowBox[{"Sin", "[", "\[Theta]", "]"}], "^", "2"}]}], ")"}]}]}], 
         "}"}], "/", 
        RowBox[{"Sqrt", "[", "\[Gamma]P", "]"}]}]}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Rho]lo", "=", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}]}], ";"}], 
  "                                  ", 
  RowBox[{"(*", " ", 
   RowBox[{"rho_mu", " ", "=", " ", 
    RowBox[{"delta", "^", "chi_mu"}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Nf", "=", 
   RowBox[{
    RowBox[{"a", "[", "t", "]"}], "/", 
    RowBox[{"Sqrt", "[", 
     RowBox[{"1", "-", 
      RowBox[{
       RowBox[{
        RowBox[{"ulo", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "^", "2"}], "/", "\[Gamma]P"}]}], 
     "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"e3u", "=", 
   RowBox[{"Nf", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"gif", " ", ".", " ", "\[Rho]lo"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Rho]lo", " ", ".", " ", "e0u"}], ")"}], " ", "e0u"}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Rho]lo", " ", ".", " ", "e1u"}], ")"}], " ", "e1u"}]}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"e0lo", "=", 
   RowBox[{"gf", " ", ".", " ", "e0u"}]}], ";", " ", 
  RowBox[{"e1lo", "=", 
   RowBox[{"gf", " ", ".", " ", "e1u"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"e2u", "=", 
   RowBox[{"Nf", " ", 
    RowBox[{"(", 
     RowBox[{"1", "/", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"-", 
        RowBox[{"Det", "[", "gf", "]"}]}], "]"}]}], ")"}], " ", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Signature", "[", 
          RowBox[{"{", 
           RowBox[{"m", ",", "nu", ",", "k", ",", "l"}], "}"}], "]"}], " ", 
         RowBox[{"e0lo", "[", 
          RowBox[{"[", "nu", "]"}], "]"}], " ", 
         RowBox[{"e1lo", "[", 
          RowBox[{"[", "k", "]"}], "]"}], " ", 
         RowBox[{"\[Rho]lo", "[", 
          RowBox[{"[", "l", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"nu", ",", "4"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "4"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"l", ",", "4"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"m", ",", "4"}], "}"}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"legsF", "=", 
   RowBox[{"{", 
    RowBox[{"e0u", ",", "e1u", ",", "e2u", ",", "e3u"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"legsF", "[", 
           RowBox[{"[", "i", "]"}], "]"}], " ", ".", " ", "gf", " ", ".", " ", 
          RowBox[{"legsF", "[", 
           RowBox[{"[", "j", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "4"}], "}"}]}], "]"}], " ", "/.", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"sch", "->", "1"}], ",", 
         RowBox[{"s\[Theta]", "->", "1"}]}], "}"}]}], ")"}], " ", "//.", " ", 
     "odeSub"}], ",", 
    RowBox[{"Assumptions", "->", "assP"}]}], "]"}], " ", "//", " ", 
  "MatrixForm"}]}], "Input",
 CellLabel->
  "In[176]:=",ExpressionUUID->"37aed581-76ba-834f-af23-02ef5db85146"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", "1"}], "0", "0", "0"},
     {"0", "1", "0", "0"},
     {"0", "0", "1", "0"},
     {"0", "0", "0", "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.9911158924141655`*^9, 3.9911160666648483`*^9},
 CellLabel->
  "Out[186]//MatrixForm=",ExpressionUUID->"d473f696-7f2b-3e4d-b390-\
51778a41d293"]
}, Open  ]],

Cell[TextData[{
 "Finally the transport matrix. ",
 StyleBox["Every",
  FontWeight->"Bold"],
 " spatial leg is parallel-transported, so \[Omega] vanishes identically \
(verified for all sign branches). The spin sector decouples completely and \
the spin correction reduces to ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["W", "1"], 
    RowBox[{"=", "\[Sigma]\[Phi]"}]}], TraditionalForm]],ExpressionUUID->
  "2e271ddc-da30-8b46-aa02-8eb041194314"],
 "."
}], "Text",ExpressionUUID->"85657d4c-f6f1-d843-aaff-8dbf2fde8973"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"DeJf", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"uup", "[", 
        RowBox[{"[", "1", "]"}], "]"}], " ", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"legsF", "[", 
          RowBox[{"[", 
           RowBox[{"J", ",", "m"}], "]"}], "]"}], ",", "t"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"uup", "[", 
        RowBox[{"[", "2", "]"}], "]"}], " ", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"legsF", "[", 
          RowBox[{"[", 
           RowBox[{"J", ",", "m"}], "]"}], "]"}], ",", "\[Chi]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"uup", "[", 
        RowBox[{"[", "3", "]"}], "]"}], " ", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"legsF", "[", 
          RowBox[{"[", 
           RowBox[{"J", ",", "m"}], "]"}], "]"}], ",", "\[Theta]"}], "]"}]}], 
      "\[IndentingNewLine]", "    ", "+", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[CapitalGamma]", "[", 
          RowBox[{"[", 
           RowBox[{"m", ",", "nu", ",", "k"}], "]"}], "]"}], " ", 
         RowBox[{"legsF", "[", 
          RowBox[{"[", 
           RowBox[{"J", ",", "nu"}], "]"}], "]"}], " ", 
         RowBox[{"uup", "[", 
          RowBox[{"[", "k", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"nu", ",", "4"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "4"}], "}"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"J", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"m", ",", "4"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Omega]", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"DeJf", "[", 
       RowBox[{"[", "J", "]"}], "]"}], " ", ".", " ", "gf", " ", ".", " ", 
      RowBox[{"legsF", "[", 
       RowBox[{"[", "I", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"I", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"J", ",", "4"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Omega]", " ", "/.", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"sch", "->", "scv"}], ",", 
           RowBox[{"s\[Theta]", "->", "stv"}]}], "}"}]}], ")"}], " ", "//.", 
       " ", "odeSub"}], ",", 
      RowBox[{"Assumptions", "->", "assP"}]}], "]"}], "===", 
    RowBox[{"ConstantArray", "[", 
     RowBox[{"0", ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "4"}], "}"}]}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"scv", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"stv", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}]}], "}"}]}], "}"}]}], "]"}]}], "Input",
 CellLabel->
  "In[187]:=",ExpressionUUID->"5f0d250d-a677-8840-8cf3-0d659c9c4871"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"True", ",", "True"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"True", ",", "True"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.991115893824829*^9, 3.9911160681187153`*^9},
 CellLabel->
  "Out[189]=",ExpressionUUID->"b22253db-2857-4342-9521-69b6ccb18add"]
}, Open  ]]
}, Closed]]
}, Open  ]]
},
WindowSize->{1635.4285714285713`, 847.7142857142857},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"14.2 for Microsoft Windows (64-bit) (December 26, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"97ed9cac-2e1f-4147-9af9-b431224606d7"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 221, 5, 96, "Title",ExpressionUUID->"7f645c76-cf4f-2940-a9de-6236f36c2bdc"],
Cell[800, 29, 462, 11, 33, "Text",ExpressionUUID->"e8e94f39-4b08-294d-b3a8-18dd870236e0"],
Cell[1265, 42, 1517, 42, 57, "Text",ExpressionUUID->"a6ccd131-928d-244f-bd2d-b871856de21a"],
Cell[2785, 86, 727, 17, 61, "Text",ExpressionUUID->"e538c4d0-ebab-a64d-8721-e43d134d03c4"],
Cell[CellGroupData[{
Cell[3537, 107, 89, 0, 66, "Section",ExpressionUUID->"bce00ff4-5d0e-4a49-8447-179d676e1e9b"],
Cell[3629, 109, 256, 4, 33, "Text",ExpressionUUID->"61b83d38-24ad-7f4f-9df5-9c23945cf10f"],
Cell[3888, 115, 4594, 128, 199, "Input",ExpressionUUID->"fe58e941-0dbb-0e48-b1da-90b4b960bbcb"]
}, Closed]],
Cell[CellGroupData[{
Cell[8519, 248, 131, 0, 52, "Section",ExpressionUUID->"0fa9afde-ea03-ed4c-9bc4-9e63560d007d"],
Cell[8653, 250, 1358, 31, 80, "Text",ExpressionUUID->"67f0015c-627c-c24d-ba2f-52f0d5506412"],
Cell[CellGroupData[{
Cell[10036, 285, 124, 0, 53, "Subsection",ExpressionUUID->"520d261f-3b8f-6c4b-9bdb-6156076cf79b"],
Cell[10163, 287, 915, 20, 58, "Text",ExpressionUUID->"420cad95-2f2a-c04f-a0c4-6b5606e64264"],
Cell[CellGroupData[{
Cell[11103, 311, 4178, 112, 237, "Input",ExpressionUUID->"2aca4c76-b6d7-7f42-8a8e-d217272d8077"],
Cell[15284, 425, 182, 3, 32, "Output",ExpressionUUID->"8aea1897-0734-ea48-bdfb-111c2eabcedc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15503, 433, 155, 3, 28, "Input",ExpressionUUID->"4c96490a-4de8-e847-ba5e-217b149f91b5"],
Cell[15661, 438, 2363, 71, 147, "Output",ExpressionUUID->"d071981e-cb0a-d641-a231-18e6b6e52ece"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[18073, 515, 186, 3, 53, "Subsection",ExpressionUUID->"5b6956d1-cd88-904a-9f6d-ca2900a5a42e"],
Cell[18262, 520, 535, 8, 55, "Text",ExpressionUUID->"d7f5b945-85a4-394e-9db9-a57beb6face4"],
Cell[CellGroupData[{
Cell[18822, 532, 2940, 85, 142, "Input",ExpressionUUID->"7e958948-f335-a84d-b097-2b7abe592265"],
Cell[21765, 619, 428, 11, 32, "Output",ExpressionUUID->"86341df4-17dd-ad4f-816e-0fbfa4ff51f9"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[22242, 636, 103, 0, 53, "Subsection",ExpressionUUID->"6d3c56d0-0b4f-d84f-9267-7abd76e8e5e0"],
Cell[22348, 638, 1082, 24, 56, "Text",ExpressionUUID->"2bb2be29-ba6d-674b-afd3-71106efe9505"],
Cell[CellGroupData[{
Cell[23455, 666, 5317, 164, 218, "Input",ExpressionUUID->"e64bd1c9-a023-7948-8265-021678b940ca"],
Cell[28775, 832, 271, 7, 34, "Output",ExpressionUUID->"7a457f7c-fc49-d343-a692-8a042c7c19ec"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[29095, 845, 117, 0, 53, "Subsection",ExpressionUUID->"670a2361-c4c3-0549-a822-c33805666bae"],
Cell[29215, 847, 1288, 34, 58, "Text",ExpressionUUID->"9ef6ac8d-3c13-d942-913f-8f4903d0f294"],
Cell[CellGroupData[{
Cell[30528, 885, 4211, 122, 180, "Input",ExpressionUUID->"4b2dec9e-9ff0-9346-a1cc-dbfd3dadd50b"],
Cell[34742, 1009, 309, 7, 32, "Output",ExpressionUUID->"60509d7a-6fd1-bf4b-b2cf-206f5a9daaca"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[35100, 1022, 117, 0, 53, "Subsection",ExpressionUUID->"a1b80bb0-639b-a244-970a-a5f014a0140f"],
Cell[35220, 1024, 492, 7, 55, "Text",ExpressionUUID->"20bfbe4a-6ef0-2244-ad12-8af16048a8ae"],
Cell[CellGroupData[{
Cell[35737, 1035, 2623, 73, 104, "Input",ExpressionUUID->"34f10825-a7f4-934b-a8ec-bece2473c8c4"],
Cell[38363, 1110, 874, 25, 56, "Output",ExpressionUUID->"8fb3fc75-ac6d-e14a-a6c7-8e5dd9d70eef"]
}, Open  ]],
Cell[39252, 1138, 498, 7, 55, "Text",ExpressionUUID->"4b512cb8-cce3-244f-bd54-858d4b749061"],
Cell[CellGroupData[{
Cell[39775, 1149, 2085, 61, 104, "Input",ExpressionUUID->"ddee756c-e7c5-d640-a96d-450daaa8f193"],
Cell[41863, 1212, 235, 5, 32, "Output",ExpressionUUID->"6dcb9207-d03b-4942-a32c-80839faf98c0"]
}, Open  ]],
Cell[42113, 1220, 226, 3, 36, "CodeText",ExpressionUUID->"3dcda10c-d4ef-1044-bd46-48edebbd2857"],
Cell[CellGroupData[{
Cell[42364, 1227, 2185, 65, 85, "Input",ExpressionUUID->"82faba3c-2afe-314b-add7-88244a654391"],
Cell[44552, 1294, 177, 3, 32, "Output",ExpressionUUID->"0046efa2-6612-554a-9943-25c71713c54b"]
}, Open  ]],
Cell[44744, 1300, 381, 5, 55, "Text",ExpressionUUID->"6a46002b-9fda-d94c-8fa4-a0210f80021a"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[45174, 1311, 102, 0, 52, "Section",ExpressionUUID->"9a3557b7-4c14-ab4e-8dc2-7be2f0f100ff"],
Cell[45279, 1313, 475, 10, 33, "Text",ExpressionUUID->"0efebf23-9330-bd4b-a9a9-346d59708dc5"],
Cell[CellGroupData[{
Cell[45779, 1327, 4947, 145, 242, "Input",ExpressionUUID->"6c649f2e-e024-a544-ad18-0fc5aa79ff8e"],
Cell[50729, 1474, 349, 7, 32, "Output",ExpressionUUID->"289aa226-a598-2a4f-b88a-4155b68dd5c6"]
}, Open  ]],
Cell[51093, 1484, 1155, 33, 34, "Text",ExpressionUUID->"3366bc1f-1b22-6645-9ff1-b72c97dcf45b"],
Cell[CellGroupData[{
Cell[52273, 1521, 3379, 98, 237, "Input",ExpressionUUID->"d776ba82-3890-854d-9f28-e68e832512b6"],
Cell[55655, 1621, 763, 23, 93, "Output",ExpressionUUID->"c49886d9-14ec-f141-9f7d-8f3c2636a44d"]
}, Open  ]],
Cell[56433, 1647, 909, 25, 33, "Text",ExpressionUUID->"9bf0ed71-c29c-f84a-a0d1-f9ebb0c5d398"],
Cell[CellGroupData[{
Cell[57367, 1676, 2148, 62, 66, "Input",ExpressionUUID->"308c7a09-3e2b-154f-be60-fdeeca97f8bc"],
Cell[59518, 1740, 1991, 53, 94, "Output",ExpressionUUID->"bbb064cd-dddd-d94c-b492-ff9afda31af7"]
}, Open  ]],
Cell[61524, 1796, 1238, 35, 37, "Text",ExpressionUUID->"030423f6-18b6-d945-9e8a-9778caacf343"],
Cell[CellGroupData[{
Cell[62787, 1835, 1374, 42, 66, "Input",ExpressionUUID->"0104e330-62a1-bc45-8234-79f346a67881"],
Cell[64164, 1879, 201, 3, 32, "Output",ExpressionUUID->"4642f647-81bb-5345-abbb-f1da951424d3"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[64414, 1888, 93, 0, 52, "Section",ExpressionUUID->"979b3235-6e25-9348-9cfc-5cdc824733b8"],
Cell[64510, 1890, 90, 0, 33, "Text",ExpressionUUID->"365be7ba-9fb5-cd40-989d-1ecf9052c51e"],
Cell[64603, 1892, 743, 24, 26, "DisplayFormula",ExpressionUUID->"b0a6e63b-1e63-a24a-aa38-efc13cbc29e6"],
Cell[65349, 1918, 832, 24, 33, "Text",ExpressionUUID->"9a5c1e97-69ed-ce42-b7e6-63afb5e0c7aa"],
Cell[66184, 1944, 2139, 66, 142, "Input",ExpressionUUID->"fce5d59f-b87a-554a-aa8d-7cfd36657fee"],
Cell[68326, 2012, 1377, 42, 71, "Text",ExpressionUUID->"a8486a5f-8909-1d4d-9ca5-24878c3c21ec"],
Cell[CellGroupData[{
Cell[69728, 2058, 1209, 37, 66, "Input",ExpressionUUID->"820cf95b-1318-cc45-8e67-235539d40789"],
Cell[70940, 2097, 196, 4, 32, "Output",ExpressionUUID->"e3e1f71f-3a05-104f-b716-164d7009825a"]
}, Open  ]],
Cell[71151, 2104, 952, 28, 33, "Text",ExpressionUUID->"41566b20-e328-d748-b746-cde70d25ed50"],
Cell[CellGroupData[{
Cell[72128, 2136, 5456, 165, 218, "Input",ExpressionUUID->"37aed581-76ba-834f-af23-02ef5db85146"],
Cell[77587, 2303, 743, 22, 93, "Output",ExpressionUUID->"d473f696-7f2b-3e4d-b390-51778a41d293"]
}, Open  ]],
Cell[78345, 2328, 534, 14, 33, "Text",ExpressionUUID->"85657d4c-f6f1-d843-aaff-8dbf2fde8973"],
Cell[CellGroupData[{
Cell[78904, 2346, 3014, 92, 85, "Input",ExpressionUUID->"5f0d250d-a677-8840-8cf3-0d659c9c4871"],
Cell[81921, 2440, 332, 9, 32, "Output",ExpressionUUID->"b22253db-2857-4342-9521-69b6ccb18add"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}
]
*)


